On a conjecture due to Kanade related to Nahm sums

Kanade explored the construction of modular companions to $q$-series identities, using the asymptotics of Nahm sums, and Mizuno [Ramanujan J. 66 (2025), Article 62, 31 pp.] recently obtained a generalization of Kanade's asymptotic formula for symmetrizable Nahm sums. A related conjecture from Kanade concerning the dilogarithm function and related to the work of Kur\c{s}ung\"oz on Andrews--Gordon-type series [Ann. Comb. 23 (2019), 835--888] has remained open. In this paper, we prove Kanade's conjecture, through an application of dilogarithm identities due to Kirillov together with a dilogarithm ladder due to Loxton and Lewin. Inspired by Kanade's result, we extend this to prove two new related dilogarithm identities.

==> anc/verify_dilogarithm_identities.py <==
#!/usr/bin/env python3
"""
Machine verification of every identity in
    "On a conjecture due to Kanade related to Nahm sums"

Requires: mpmath, sympy      (pip install mpmath sympy)
Run:      python3 verify_dilogarithm_identities.py

Numerical checks are done at 60 decimal digits; the appendix certificate is
verified EXACTLY, by reducing every argument to its canonical representative
in Q(j) = Q[t]/(t^3-3t^2+1) and doing the linear algebra over Q.
"""

import mpmath as mp
import sympy as sp
from collections import defaultdict
from fractions import Fraction

mp.mp.dps = 60
TOL = mp.mpf(10) ** (-45)
FAILURES = []


def L(v):
    """Rogers dilogarithm on (0,1)."""
    v = mp.mpf(v)
    assert 0 < v < 1, f"argument outside (0,1): {v}"
    return mp.polylog(2, v) + mp.mpf(1) / 2 * mp.log(v) * mp.log(1 - v)


L1 = mp.pi ** 2 / 6


def check(name, value, target=0):
    d = abs(value - target)
    good = d < TOL
    if not good:
        FAILURES.append(name)
    print(f"  [{'ok' if good else 'FAIL':4s}] {name:58s} residual = {mp.nstr(d, 4)}")
    return good


def header(s):
    print("\n" + "=" * 78 + f"\n{s}\n" + "=" * 78)


# ---------------------------------------------------------------- Section 2
header("SECTION 2  --  proof of Kanade's conjecture (eqs. 7-27)")

x = 1 / (2 * mp.cos(mp.pi / 9))
y = 1 / (1 + x)
z = x / (1 + x)
a = 1 / (x + 2)
b = x ** 2 / (1 + x)
c = 1 / (x * (x + 2))
h = x / (1 + 2 * x)

check("y = (1/2)sec(2pi/9)", y - 1 / (2 * mp.cos(2 * mp.pi / 9)))
check("x^3 + 3x^2 - 1 = 0            (9)", x ** 3 + 3 * x ** 2 - 1)
check("y^3 - 3y^2 + 1 = 0           (10)", y ** 3 - 3 * y ** 2 + 1)
for nm, v in [("x", x), ("y", y), ("z", z), ("a", a), ("b", b), ("c", c), ("h", h),
              ("x^2", x ** 2), ("x^3", x ** 3), ("y^2", y ** 2), ("z^2", z ** 2),
              ("a^2", a ** 2), ("c^2", c ** 2), ("1-b", 1 - b)]:
    assert 0 < v < 1, f"{nm} outside (0,1)"
print("  [ok  ] all Section 2 arguments lie in (0,1)")

# the seven Kirillov rows, as displayed in the PDF as (11)-(17)
E = {
    11: L(y ** 2) - (2 * L(y) - 2 * L(a)),
    12: L(a ** 2) - (2 * L(a) - 2 * L(x ** 2)),
    13: L(z ** 2) - (2 * L(z) - 2 * L(h)),
    14: (L(y) + L(a)) - (L(h) + L(x) + L(b)),
    15: (L(x) + L(x ** 2)) - (L(x ** 3) + L(a ** 2) + L1 - L(c ** 2)),
    16: L(c ** 2) - (2 * L(c) - 2 * L(y ** 2)),
    17: L(c) - (L(y) + mp.mpf(1) / 2 * L(z ** 2)),
}
for k in sorted(E):
    check(f"Kirillov row ({k}) holds", E[k])

# each row is an explicit specialization -- verify the specializations
def ft(u, v):
    return sorted([u * v, u * (1 - v) / (1 - u * v), v * (1 - u) / (1 - u * v)])

def spec(name, u, v, claimed):
    got, want = ft(u, v), sorted(claimed)
    check(name, max(abs(g - w) for g, w in zip(got, want)))

print("  -- each row as an explicit specialization of (2), (3) or (4) --")
spec("(11) duplication u=y,  y/(1+y)=a", y, y, [y * y, a, a])
spec("(12) duplication u=a,  a/(1+a)=x^2", a, a, [a * a, x ** 2, x ** 2])
spec("(13) duplication u=z,  z/(1+z)=h", z, z, [z * z, h, h])
spec("(14) five-term (u,v)=(y,a)", y, a, [h, x, b])
spec("(15) five-term (u,v)=(x,x^2), then reflect c^2", x, x ** 2, [x ** 3, a ** 2, 1 - c ** 2])
spec("(16) duplication u=c,  c/(1+c)=y^2", c, c, [c * c, y ** 2, y ** 2])
check("(17) rests on c + h = 1  (equivalent to the cubic)", c + h - 1)
check("(17) = reflection(c,h) + reflection(y,z) - (1/2)(13)",
      E[17] - ((L(c) + L(h) - L1) - (L(y) + L(z) - L1) - mp.mpf(1) / 2 * E[13]))

# the two eliminations
red1 = L(x ** 3) - (3 * L(x ** 2) + L(z ** 2) - L(y ** 2) + L(x) - L1)
red2 = (2 * L(y) - mp.mpf(1) / 2 * L(y ** 2)) - (L(z) - mp.mpf(1) / 2 * L(z ** 2) + L(x) + L(b))
check("-(11)-(12)-(15)+(16)+2(17) reproduces (18)",
      (-E[11] - E[12] - E[15] + E[16] + 2 * E[17]) - red1)
check("-(11)/2+(13)/2+(14) reproduces (19)",
      (-mp.mpf(1) / 2 * E[11] + mp.mpf(1) / 2 * E[13] + E[14]) - red2)
check("(18) holds", red1)
check("(19) holds", red2)

check("Loxton (20): L(x^3)-3L(x^2)-3L(x) = -(7/3)L(1)",
      L(x ** 3) - 3 * L(x ** 2) - 3 * L(x) + mp.mpf(7) / 3 * L1)
check("  [same, in Loxton's published Li2 form]",
      mp.polylog(2, x) + mp.polylog(2, x ** 2) - mp.polylog(2, x ** 3) / 3
      - (7 * mp.pi ** 2 / 54 - mp.log(x) ** 2))
check("(21) L(y^2)-L(z^2) = (4/3)L(1)-2L(x)",
      L(y ** 2) - L(z ** 2) - (mp.mpf(4) / 3 * L1 - 2 * L(x)))
check("(22) 2L(y)-L(b) = L(z)+(2/3)L(1)", 2 * L(y) - L(b) - (L(z) + mp.mpf(2) / 3 * L1))
check("(23) 3L(y)-L(b) = (5/3)L(1)", 3 * L(y) - L(b) - mp.mpf(5) / 3 * L1)
check("(24) L(y)+(1/3)L(1-b) = 4pi^2/27", L(y) + mp.mpf(1) / 3 * L(1 - b) - 4 * mp.pi ** 2 / 27)

s0 = mp.sin(mp.pi / 18)
Q1, Q2cubed = 1 - 2 * s0, 4 * s0 ** 2 + 4 * s0
check("(25) Q1 = y", Q1 - y)
check("(26) Q2^3 = y^2-4y+3", Q2cubed - (y ** 2 - 4 * y + 3))
check("(27) 1-b = Q2^3", (1 - b) - Q2cubed)
check("KANADE (6): L(Q1)+(1/3)L(Q2^3) = 4pi^2/27",
      L(Q1) + mp.mpf(1) / 3 * L(Q2cubed) - 4 * mp.pi ** 2 / 27)

# ------------------------------------------------------------- Sections 3-5
header("SECTIONS 3-5  --  exponent matrices, weight-19 identity, corollary")

j = mp.findroot(lambda s: s ** 3 - 3 * s ** 2 + 1, mp.mpf("0.65"))
alpha, beta = j ** 2 * (1 - j) ** 3, (1 - j) ** 2 / j

check("Theorem 7 (42):  19L(j)+L(alpha) = 2pi^2", 19 * L(j) + L(alpha) - 2 * mp.pi ** 2)
check("(29) 3L(j)-L(beta) = 5pi^2/18", 3 * L(j) - L(beta) - 5 * mp.pi ** 2 / 18)
check("Corollary 8 (46): 19L(beta)+3L(alpha) = 13pi^2/18",
      19 * L(beta) + 3 * L(alpha) - 13 * mp.pi ** 2 / 18)
check("(43) 19L(1-j)+L(1-alpha) = 4pi^2/3", 19 * L(1 - j) + L(1 - alpha) - 4 * mp.pi ** 2 / 3)
check("(47) 19L(1-beta)+3L(1-alpha) = 53pi^2/18",
      19 * L(1 - beta) + 3 * L(1 - alpha) - 53 * mp.pi ** 2 / 18)
check("(40) alpha = 3-7j^2", alpha - (3 - 7 * j ** 2))
check("(40) beta = -2+4j-j^2", beta - (-2 + 4 * j - j ** 2))
check("(41) alpha^3+54alpha^2-57alpha+1 = 0", alpha ** 3 + 54 * alpha ** 2 - 57 * alpha + 1)
check("(41) beta^3+3beta^2-6beta+1 = 0", beta ** 3 + 3 * beta ** 2 - 6 * beta + 1)

check("(39) Kanade system: 1-z0 = z0^2 z1", (1 - j) - j ** 2 * ((1 - j) / j ** 2))
check("(39) Kanade system: 1-z1 = z0^3 z1^2",
      (1 - (1 - j) / j ** 2) - j ** 3 * ((1 - j) / j ** 2) ** 2)
r1, s1 = 1 - j, 1 - alpha
check("B1 system: (1-r)^5 = r^2 s", (1 - r1) ** 5 - r1 ** 2 * s1)
check("B1 system: (1-s)^5 = r^19 s^2", (1 - s1) ** 5 - r1 ** 19 * s1 ** 2)
r2, s2 = 1 - beta, 1 - alpha
check("(48) B2 system: 1-r = r^8 s^3", (1 - r2) - r2 ** 8 * s2 ** 3)
check("(48) B2 system: 1-s = r^19 s^8", (1 - s2) - r2 ** 19 * s2 ** 8)
check("r = 1-beta satisfies r^3-6r^2+3r+1 = 0", r2 ** 3 - 6 * r2 ** 2 + 3 * r2 + 1)
check("note: 1-beta is exactly Kanade's Q2^3", r2 - Q2cubed)

t, R = sp.symbols('t r')
C = t ** 3 - 3 * t ** 2 + 1
print("  [ok  ] minpoly(alpha)  =", sp.factor(sp.resultant(C, sp.Symbol('A') - t ** 2 * (1 - t) ** 3, t)))
print("  [ok  ] minpoly(beta)   =", sp.factor(sp.resultant(C, sp.Symbol('B') * t - (1 - t) ** 2, t)))
print("  [ok  ] minpoly(1-beta) =", sp.factor(sp.resultant(C, (1 - sp.Symbol('B')) * t - (1 - t) ** 2, t)))
fac = sp.factor(sp.expand(R ** 2 - (1 - R) ** 5 - (1 - R) ** 2 * R ** 5))
print("  [ok  ] (45) factors as ", fac)
assert sp.simplify(fac - sp.expand(-(R ** 2 - R + 1) ** 2 * (R ** 3 - 3 * R + 1))) == 0

for nm, B, D in [("B_K", sp.Matrix([[2, 1], [3, 2]]), sp.diag(1, 3)),
                 ("B_1", sp.Rational(1, 5) * sp.Matrix([[2, 1], [19, 2]]), sp.diag(1, 19)),
                 ("B_2", sp.Matrix([[8, 3], [19, 8]]), sp.diag(3, 19))]:
    P = B * D
    print(f"  [ok  ] {nm}D = {P.tolist()}  symmetric={P.is_symmetric()}  "
          f"det={P.det()}  pos.def.={P.is_symmetric() and P[0,0] > 0 and P.det() > 0}")

# ------------------------------------------------------- Appendix, exactly
header("APPENDIX A  --  eleven-row five-term certificate, verified EXACTLY in Q(j)")

Cp = sp.Poly(C, t)

def red(e):
    """canonical representative of a rational function of j, as a poly of degree <= 2"""
    num, den = sp.fraction(sp.cancel(sp.together(e)))
    num, den = sp.Poly(sp.expand(num), t).rem(Cp), sp.Poly(sp.expand(den), t).rem(Cp)
    sp_, _, g = sp.gcdex(den, Cp)
    assert g.degree() == 0
    return sp.expand(((num * (sp_ * (1 / g.LC()))).rem(Cp)).as_expr())

X, Y, LAM = t, 1 - t, 2 - 1 / t
A = {'lam/x': LAM / X, 'x': X, 'lam': LAM, 'y': Y, 'y/x': Y / X, 'xy': X * Y,
     'y^2': Y ** 2, 'y/lam': Y / LAM, 'y^2/lam': Y ** 2 / LAM, 'y/x^2': Y / X ** 2,
     'x^3/y': X ** 3 / Y, 'x^2': X ** 2, 'x^2/lam': X ** 2 / LAM, 'y^2/x': Y ** 2 / X,
     'y^2/(xlam)': Y ** 2 / (X * LAM), 'lam^2/x': LAM ** 2 / X,
     'x^2lam/y': X ** 2 * LAM / Y, 'x^2lam': X ** 2 * LAM, 'x^2y^2': X ** 2 * Y ** 2,
     'lam^2/(xy)': LAM ** 2 / (X * Y), 'xlam/y': X * LAM / Y, 'y^3/lam': Y ** 3 / LAM,
     'alpha': X ** 2 * Y ** 3, 'y^4/x^2': Y ** 4 / X ** 2}
CAN = {k: red(v) for k, v in A.items()}
jv = sp.N(j, 40)

bad = [k for k, v in CAN.items() if not (0 < sp.N(v.subs(t, jv)) < 1)]
print(f"  [{'ok' if not bad else 'FAIL':4s}] all 24 appendix arguments lie in (0,1) at j"
      + (f"  -- offenders: {bad}" if bad else ""))

# The paper bounds 0.1736 < sin(pi/18) < 0.17365, hence 0.6527 < j < 0.6528, and
# claims 0.051 < q < 0.968 for every input q on the left of F1..F11.  Verify it.
F_INPUTS = ['lam/x', 'x', 'y/x', 'xy', 'y/lam', 'y', 'y/x^2', 'x^3/y',
            'x^2/lam', 'y^2/(xlam)', 'lam', 'lam^2/(xy)', 'x^2y^2']
lo, hi = mp.mpf('0.6527'), mp.mpf('0.6528')
gmin, gmax = mp.mpf(1), mp.mpf(0)
for nm_ in F_INPUTS:
    f_ = sp.lambdify(t, A[nm_], 'mpmath')
    vals = [f_(lo + (hi - lo) * mp.mpf(k) / 2000) for k in range(2001)]
    gmin, gmax = min(gmin, min(vals)), max(gmax, max(vals))
print(f"  [{'ok' if (gmin > mp.mpf('0.051') and gmax < mp.mpf('0.968')) else 'FAIL':4s}] "
      f"over 0.6527<j<0.6528 the {len(F_INPUTS)} five-term inputs lie in "
      f"[{mp.nstr(gmin,6)}, {mp.nstr(gmax,6)}] (paper claims (0.051, 0.968))")

ROWS = {
    'F1': (('lam/x', 'x'), ['lam', 'lam', 'y']),
    'F2': (('y/x', 'xy'), ['lam', 'y^2', 'y^2']),
    'F3': (('y/lam', 'y'), ['y^2/lam', 'x', 'y^2']),
    'F4': (('y/x^2', 'x^3/y'), ['x', 'lam', 'x^2']),
    'F5': (('lam/x', 'x^2/lam'), ['x', 'y^2/x', 'y/lam']),
    'F6': (('y^2/(xlam)', 'lam'), ['y^2/x', 'y^2/lam', 'y']),
    'F7': (('x', 'x'), ['x^2', 'y^2/(xlam)', 'y^2/(xlam)']),
    'F8': (('lam/x', 'lam'), ['lam^2/x', 'x^2lam/y', 'x^2lam']),
    'F9': (('xy', 'xy'), ['x^2y^2', 'y^2/x', 'y^2/x']),
    'F10': (('lam^2/(xy)', 'y/lam'), ['lam/x', 'xlam/y', 'y^3/lam']),
    'F11': (('y', 'x^2y^2'), ['alpha', 'lam^2/x', 'y^4/x^2']),
}
PAIRS = [('y/x^2', 'y^2/x'), ('y^4/x^2', 'lam^2/(xy)'), ('y/x', 'lam'),
         ('y/lam', 'y^2/lam'), ('y', 'x'), ('y^2', 'xlam/y'),
         ('y^3/lam', 'x^2/lam'), ('x^2lam/y', 'x^2'), ('x^2lam', 'x^3/y')]

key = lambda e: sp.srepr(sp.expand(e))
K = {k: key(v) for k, v in CAN.items()}
NAME = {}
for k, v in CAN.items():
    NAME.setdefault(key(v), k)

for nm, ((un, vn), rhs) in ROWS.items():
    u, v = A[un], A[vn]
    got = sorted([red(u * v), red(u * (1 - v) / (1 - u * v)), red(v * (1 - u) / (1 - u * v))],
                 key=lambda e: sp.N(e.subs(t, jv)))
    want = sorted([CAN[r] for r in rhs], key=lambda e: sp.N(e.subs(t, jv)))
    good = all(sp.simplify(g - w) == 0 for g, w in zip(got, want))
    if not good:
        FAILURES.append(nm)
    print(f"  [{'ok' if good else 'FAIL':4s}] {nm:4s} is the five-term specialization (u,v)=({un}, {vn})")

for i, (u, w) in enumerate(PAIRS, 1):
    d = sp.simplify(CAN[u] + CAN[w] - 1)
    if d != 0:
        FAILURES.append(f"R{i}")
    print(f"  [{'ok' if d == 0 else 'FAIL':4s}] R{i}: {u} + {w} = 1")

# Coverage: every entry of Lemma 10's table must occur among the five-term
# inputs or among the right-hand arguments of F1..F11, otherwise bounding the
# inputs does not bound the reflection rows.
_rhs = set()
for _nm, ((_u, _v), _r) in ROWS.items():
    _rhs.update(_r)
_cov = set(A) & (_rhs | {u for ((u, v), _) in (r for r in ROWS.values())} |
                 {v for ((u, v), _) in (r for r in ROWS.values())})
_cov = _rhs | {un for ((un, vn), _) in ROWS.values()} | {vn for ((un, vn), _) in ROWS.values()}
_missing = [(i, u, w) for i, (u, w) in enumerate(PAIRS, 1)
            if u not in _cov and w not in _cov]
print(f"  [{'ok' if not _missing else 'FAIL':4s}] every reflection-table entry occurs among the "
      f"F-inputs or F right-hand arguments"
      + (f"  -- uncovered: {_missing}" if _missing else ""))

def Fv(nm):
    (un, vn), rhs = ROWS[nm]
    d = defaultdict(lambda: Fraction(0))
    d[K[un]] += 1
    d[K[vn]] += 1
    for r in rhs:
        d[K[r]] -= 1
    return d

def Rv(i):
    u, w = PAIRS[i - 1]
    d = defaultdict(lambda: Fraction(0))
    d[K[u]] += 1
    d[K[w]] += 1
    d['ONE'] -= 1
    return d

def lin(*ts):
    o = defaultdict(lambda: Fraction(0))
    for co, d in ts:
        for k, v in d.items():
            o[k] += co * v
    return {k: v for k, v in o.items() if v != 0}

SF = lin((1, Fv('F1')), (2, Fv('F2')), (-3, Fv('F3')), (-1, Fv('F4')), (-1, Fv('F5')),
         (4, Fv('F6')), (2, Fv('F7')), (1, Fv('F8')), (-1, Fv('F9')), (1, Fv('F10')),
         (-1, Fv('F11')))
SR = lin((1, Rv(1)), (-1, Rv(2)), (-2, Rv(3)), (1, Rv(4)), (9, Rv(5)),
         (1, Rv(6)), (1, Rv(7)), (1, Rv(8)), (1, Rv(9)))
TOT = lin((1, SF), (1, SR))
TARGET = {K['x']: Fraction(19), K['alpha']: Fraction(1), 'ONE': Fraction(-12)}

show = lambda d: " ".join(f"{'+' if v > 0 else '-'}{abs(v)}L({NAME.get(k, '1') if k != 'ONE' else '1'})"
                          for k, v in sorted(d.items(), key=lambda kv: -abs(kv[1])))
print(f"\n  Sigma_F           = {show(SF)}")
print(f"\n  Sigma_R           = {show(SR)}")
print(f"\n  Sigma_F + Sigma_R = {show(TOT)}")
good = (TOT == TARGET)
if not good:
    FAILURES.append("final combination")
print(f"\n  [{'ok' if good else 'FAIL':4s}] equals 19L(x) + L(alpha) - 12L(1), i.e. 19L(j)+L(alpha)=2pi^2")

header("SUMMARY")
print(f"  {'ALL CHECKS PASSED' if not FAILURES else 'FAILURES: ' + ', '.join(FAILURES)}")


==> anc/verify_mizuno_modularity.py <==
#!/usr/bin/env python3
"""
================================================================================
Verification script for
    "On a conjecture due to Kanade related to Nahm sums"
================================================================================

Requires:  mpmath, sympy, numpy       (pip install mpmath sympy numpy)
Run:       python3 verify_all.py      (a few minutes; PART 3 dominates)

PART 1  Every dilogarithm identity in the paper.  Sections 2-4 are checked
        numerically at 60 digits; the Appendix A certificate is checked
        EXACTLY, by reducing each argument to its canonical representative
        in Q(j) = Q[t]/(t^3-3t^2+1) and doing the linear algebra over Q.
        This part is self-contained and involves no external code.

PART 2  The two matrix realizations, run through the pipeline of Mizuno's
        implementation [MizunoCode]: the positivity test, the Neumann-Zagier
        system, and the effective central charge.

PART 3  The modularity searches reported in Section 5: the single-b search
        for both realizations, and the paired search with a sweep over the
        combination coefficient, together with the retest that separates
        genuine candidates from numerical noise.

--------------------------------------------------------------------------------
ON THE RELATION TO MIZUNO'S RUST IMPLEMENTATION
--------------------------------------------------------------------------------
Parts 2 and 3 are a direct translation of the rank-two routines in
    https://github.com/yuma-mizuno/modular-search-for-Nahm-sums-with-symmetrizers
namely quadratic_form, nahm_sum, is_likely_modular_with_central_charge and
is_likely_modular_pair_with_central_charge in src/nahm_sum.rs, together with
solve_NZ and central_charge in src/central_charge.rs.  The constants (N=21,
iter=150 for the single-b test; N=18, iter=75 for the paired test) are those
of the Rust source.

A translation is used rather than the original program because the published
driver reports only candidates that PASS its cutoff: it prints nothing for a
search that finds none, so the residual figures quoted in Section 5 cannot be
obtained from it without calling its routines directly.

The translation has been checked against the original.  Building the Rust
project (after deleting the unused `rug` dependency from Cargo.toml, which is
declared but never imported and does not build on a stock toolchain) and
calling Mizuno's own routines on the two matrices of Section 5 gives:

    B2 = [[8,3],[19,8]],   d = (3,19)
        central_charge(D^-1 A D, d_check)  ->  Some(13/3)
        best max residual over the 900 b   ->  5.260456e-7 at b = (-2/2, -3/2)
    B1 = (1/5)[[2,1],[19,2]],   d = (1,19)
        central_charge(D^-1 A D, d_check)  ->  None
        best max residual over the 900 b   ->  1.845074e-7 at b = (-3/4, -3/4)

PART 3 below reproduces both residuals and both minimizing b-vectors.

The `None` for B1 is a property of the implementation, not of the matrix:
solve_NZ runs Newton from a fixed starting point [0.2, 0.2] with at most 12
iterations, and on this input it diverges to NaN.  The Neumann-Zagier system
for B1 does have the solution (r,s) = (1-j, 1-alpha) in (0,1)^2, which PART 2
locates from a different starting point; its Rogers sum is 12, in agreement
with Theorem 7.

To reproduce the Rust side, replace src/main.rs with:

    #![allow(non_snake_case)]
    extern crate nalgebra as na;
    pub mod nahm_sum;
    pub mod central_charge;
    use na::{Matrix2, Vector2, vector};
    use num::Rational32;

    fn main() {
        let A2 = Matrix2::<f64>::new(8., 3., 19., 8.);
        let d2 = vector![3u32, 19u32];
        let A1 = Matrix2::<f64>::new(0.4, 0.2, 3.8, 0.4);
        let d1 = vector![1u32, 19u32];
        for (name, A, d, cc) in [
            ("B2", A2, d2, Rational32::new(13, 3)),
            ("B1", A1, d1, Rational32::new(12, 1)),
        ] {
            let D_f  = Matrix2::<f64>::from_diagonal(&d.map(|x| x as f64));
            let D_fi = Matrix2::<f64>::from_diagonal(&d.map(|x| 1. / x as f64));
            let l = num::integer::lcm(d[0], d[1]);
            let dchk = d.map(|x| l / x);
            println!("{} : cc -> {:?}", name,
                     central_charge::rank2::central_charge(D_fi * A * D_f, dchk));
            let mut best = (f64::INFINITY, 0i32, 0i32, 0i32);
            for b0 in -4..=10 { for b1 in -4..=10 { for q in 1..=4 {
                let b: Vector2<f64> = vector![b0 as f64/q as f64, b1 as f64/q as f64];
                let (r0, r1, _c) =
                    nahm_sum::rank2::is_likely_modular_with_central_charge(A, b, d, cc);
                if r0.max(r1) < best.0 { best = (r0.max(r1), b0, b1, q); }
            }}}
            println!("{} : best {:.6e} at b=({}/{},{}/{})",
                     name, best.0, best.1, best.3, best.2, best.3);
        }
    }

and run `cargo run -r`.
================================================================================
"""

import mpmath as mp
import sympy as sp
from collections import defaultdict
from fractions import Fraction

mp.mp.dps = 60
TOL = mp.mpf(10) ** (-45)
FAILURES = []


def L(v):
    """Rogers dilogarithm on (0,1)."""
    v = mp.mpf(v)
    assert 0 < v < 1, f"argument outside (0,1): {v}"
    return mp.polylog(2, v) + mp.mpf(1) / 2 * mp.log(v) * mp.log(1 - v)


L1 = mp.pi ** 2 / 6


def check(name, value, target=0):
    d = abs(value - target)
    good = d < TOL
    if not good:
        FAILURES.append(name)
    print(f"  [{'ok' if good else 'FAIL':4s}] {name:58s} residual = {mp.nstr(d, 4)}")
    return good


def header(s):
    print("\n" + "=" * 78 + f"\n{s}\n" + "=" * 78)


# ---------------------------------------------------------------- Section 2
header("PART 1a  --  Section 2: proof of Kanade's conjecture (eqs. 7-27)")

x = 1 / (2 * mp.cos(mp.pi / 9))
y = 1 / (1 + x)
z = x / (1 + x)
a = 1 / (x + 2)
b = x ** 2 / (1 + x)
c = 1 / (x * (x + 2))
h = x / (1 + 2 * x)

check("y = (1/2)sec(2pi/9)", y - 1 / (2 * mp.cos(2 * mp.pi / 9)))
check("x^3 + 3x^2 - 1 = 0            (9)", x ** 3 + 3 * x ** 2 - 1)
check("y^3 - 3y^2 + 1 = 0           (10)", y ** 3 - 3 * y ** 2 + 1)
for nm, v in [("x", x), ("y", y), ("z", z), ("a", a), ("b", b), ("c", c), ("h", h),
              ("x^2", x ** 2), ("x^3", x ** 3), ("y^2", y ** 2), ("z^2", z ** 2),
              ("a^2", a ** 2), ("c^2", c ** 2), ("1-b", 1 - b)]:
    assert 0 < v < 1, f"{nm} outside (0,1)"
print("  [ok  ] all Section 2 arguments lie in (0,1)")

# the seven Kirillov rows, as displayed in the PDF as (11)-(17)
E = {
    11: L(y ** 2) - (2 * L(y) - 2 * L(a)),
    12: L(a ** 2) - (2 * L(a) - 2 * L(x ** 2)),
    13: L(z ** 2) - (2 * L(z) - 2 * L(h)),
    14: (L(y) + L(a)) - (L(h) + L(x) + L(b)),
    15: (L(x) + L(x ** 2)) - (L(x ** 3) + L(a ** 2) + L1 - L(c ** 2)),
    16: L(c ** 2) - (2 * L(c) - 2 * L(y ** 2)),
    17: L(c) - (L(y) + mp.mpf(1) / 2 * L(z ** 2)),
}
for k in sorted(E):
    check(f"Kirillov row ({k}) holds", E[k])

# each row is an explicit specialization -- verify the specializations
def ft(u, v):
    return sorted([u * v, u * (1 - v) / (1 - u * v), v * (1 - u) / (1 - u * v)])

def spec(name, u, v, claimed):
    got, want = ft(u, v), sorted(claimed)
    check(name, max(abs(g - w) for g, w in zip(got, want)))

print("  -- each row as an explicit specialization of (2), (3) or (4) --")
spec("(11) duplication u=y,  y/(1+y)=a", y, y, [y * y, a, a])
spec("(12) duplication u=a,  a/(1+a)=x^2", a, a, [a * a, x ** 2, x ** 2])
spec("(13) duplication u=z,  z/(1+z)=h", z, z, [z * z, h, h])
spec("(14) five-term (u,v)=(y,a)", y, a, [h, x, b])
spec("(15) five-term (u,v)=(x,x^2), then reflect c^2", x, x ** 2, [x ** 3, a ** 2, 1 - c ** 2])
spec("(16) duplication u=c,  c/(1+c)=y^2", c, c, [c * c, y ** 2, y ** 2])
check("(17) rests on c + h = 1  (equivalent to the cubic)", c + h - 1)
check("(17) = reflection(c,h) + reflection(y,z) - (1/2)(13)",
      E[17] - ((L(c) + L(h) - L1) - (L(y) + L(z) - L1) - mp.mpf(1) / 2 * E[13]))

# the two eliminations
red1 = L(x ** 3) - (3 * L(x ** 2) + L(z ** 2) - L(y ** 2) + L(x) - L1)
red2 = (2 * L(y) - mp.mpf(1) / 2 * L(y ** 2)) - (L(z) - mp.mpf(1) / 2 * L(z ** 2) + L(x) + L(b))
check("-(11)-(12)-(15)+(16)+2(17) reproduces (18)",
      (-E[11] - E[12] - E[15] + E[16] + 2 * E[17]) - red1)
check("-(11)/2+(13)/2+(14) reproduces (19)",
      (-mp.mpf(1) / 2 * E[11] + mp.mpf(1) / 2 * E[13] + E[14]) - red2)
check("(18) holds", red1)
check("(19) holds", red2)

check("Loxton (20): L(x^3)-3L(x^2)-3L(x) = -(7/3)L(1)",
      L(x ** 3) - 3 * L(x ** 2) - 3 * L(x) + mp.mpf(7) / 3 * L1)
check("  [same, in Loxton's published Li2 form]",
      mp.polylog(2, x) + mp.polylog(2, x ** 2) - mp.polylog(2, x ** 3) / 3
      - (7 * mp.pi ** 2 / 54 - mp.log(x) ** 2))
check("(21) L(y^2)-L(z^2) = (4/3)L(1)-2L(x)",
      L(y ** 2) - L(z ** 2) - (mp.mpf(4) / 3 * L1 - 2 * L(x)))
check("(22) 2L(y)-L(b) = L(z)+(2/3)L(1)", 2 * L(y) - L(b) - (L(z) + mp.mpf(2) / 3 * L1))
check("(23) 3L(y)-L(b) = (5/3)L(1)", 3 * L(y) - L(b) - mp.mpf(5) / 3 * L1)
check("(24) L(y)+(1/3)L(1-b) = 4pi^2/27", L(y) + mp.mpf(1) / 3 * L(1 - b) - 4 * mp.pi ** 2 / 27)

s0 = mp.sin(mp.pi / 18)
Q1, Q2cubed = 1 - 2 * s0, 4 * s0 ** 2 + 4 * s0
check("(25) Q1 = y", Q1 - y)
check("(26) Q2^3 = y^2-4y+3", Q2cubed - (y ** 2 - 4 * y + 3))
check("(27) 1-b = Q2^3", (1 - b) - Q2cubed)
check("KANADE (6): L(Q1)+(1/3)L(Q2^3) = 4pi^2/27",
      L(Q1) + mp.mpf(1) / 3 * L(Q2cubed) - 4 * mp.pi ** 2 / 27)

# ------------------------------------------------------------- Sections 3-5
header("PART 1b  --  Sections 3-4: exponent matrices, weight-19 identity, corollary")

j = mp.findroot(lambda s: s ** 3 - 3 * s ** 2 + 1, mp.mpf("0.65"))
alpha, beta = j ** 2 * (1 - j) ** 3, (1 - j) ** 2 / j

check("Theorem 7 (42):  19L(j)+L(alpha) = 2pi^2", 19 * L(j) + L(alpha) - 2 * mp.pi ** 2)
check("(29) 3L(j)-L(beta) = 5pi^2/18", 3 * L(j) - L(beta) - 5 * mp.pi ** 2 / 18)
check("Corollary 8 (46): 19L(beta)+3L(alpha) = 13pi^2/18",
      19 * L(beta) + 3 * L(alpha) - 13 * mp.pi ** 2 / 18)
check("(43) 19L(1-j)+L(1-alpha) = 4pi^2/3", 19 * L(1 - j) + L(1 - alpha) - 4 * mp.pi ** 2 / 3)
check("(47) 19L(1-beta)+3L(1-alpha) = 53pi^2/18",
      19 * L(1 - beta) + 3 * L(1 - alpha) - 53 * mp.pi ** 2 / 18)
check("(40) alpha = 3-7j^2", alpha - (3 - 7 * j ** 2))
check("(40) beta = -2+4j-j^2", beta - (-2 + 4 * j - j ** 2))
check("(41) alpha^3+54alpha^2-57alpha+1 = 0", alpha ** 3 + 54 * alpha ** 2 - 57 * alpha + 1)
check("(41) beta^3+3beta^2-6beta+1 = 0", beta ** 3 + 3 * beta ** 2 - 6 * beta + 1)

check("(39) Kanade system: 1-z0 = z0^2 z1", (1 - j) - j ** 2 * ((1 - j) / j ** 2))
check("(39) Kanade system: 1-z1 = z0^3 z1^2",
      (1 - (1 - j) / j ** 2) - j ** 3 * ((1 - j) / j ** 2) ** 2)
r1, s1 = 1 - j, 1 - alpha
check("B1 system: (1-r)^5 = r^2 s", (1 - r1) ** 5 - r1 ** 2 * s1)
check("B1 system: (1-s)^5 = r^19 s^2", (1 - s1) ** 5 - r1 ** 19 * s1 ** 2)
r2, s2 = 1 - beta, 1 - alpha
check("(48) B2 system: 1-r = r^8 s^3", (1 - r2) - r2 ** 8 * s2 ** 3)
check("(48) B2 system: 1-s = r^19 s^8", (1 - s2) - r2 ** 19 * s2 ** 8)
check("r = 1-beta satisfies r^3-6r^2+3r+1 = 0", r2 ** 3 - 6 * r2 ** 2 + 3 * r2 + 1)
check("note: 1-beta is exactly Kanade's Q2^3", r2 - Q2cubed)

t, R = sp.symbols('t r')
C = t ** 3 - 3 * t ** 2 + 1
print("  [ok  ] minpoly(alpha)  =", sp.factor(sp.resultant(C, sp.Symbol('A') - t ** 2 * (1 - t) ** 3, t)))
print("  [ok  ] minpoly(beta)   =", sp.factor(sp.resultant(C, sp.Symbol('B') * t - (1 - t) ** 2, t)))
print("  [ok  ] minpoly(1-beta) =", sp.factor(sp.resultant(C, (1 - sp.Symbol('B')) * t - (1 - t) ** 2, t)))
fac = sp.factor(sp.expand(R ** 2 - (1 - R) ** 5 - (1 - R) ** 2 * R ** 5))
print("  [ok  ] (45) factors as ", fac)
assert sp.simplify(fac - sp.expand(-(R ** 2 - R + 1) ** 2 * (R ** 3 - 3 * R + 1))) == 0

for nm, B, D in [("B_K", sp.Matrix([[2, 1], [3, 2]]), sp.diag(1, 3)),
                 ("B_1", sp.Rational(1, 5) * sp.Matrix([[2, 1], [19, 2]]), sp.diag(1, 19)),
                 ("B_2", sp.Matrix([[8, 3], [19, 8]]), sp.diag(3, 19))]:
    P = B * D
    print(f"  [ok  ] {nm}D = {P.tolist()}  symmetric={P.is_symmetric()}  "
          f"det={P.det()}  pos.def.={P.is_symmetric() and P[0,0] > 0 and P.det() > 0}")

# ------------------------------------------------------- Appendix, exactly
header("PART 1c  --  Appendix A: eleven-row certificate, verified EXACTLY in Q(j)")

Cp = sp.Poly(C, t)

def red(e):
    """canonical representative of a rational function of j, as a poly of degree <= 2"""
    num, den = sp.fraction(sp.cancel(sp.together(e)))
    num, den = sp.Poly(sp.expand(num), t).rem(Cp), sp.Poly(sp.expand(den), t).rem(Cp)
    sp_, _, g = sp.gcdex(den, Cp)
    assert g.degree() == 0
    return sp.expand(((num * (sp_ * (1 / g.LC()))).rem(Cp)).as_expr())

X, Y, LAM = t, 1 - t, 2 - 1 / t
A = {'lam/x': LAM / X, 'x': X, 'lam': LAM, 'y': Y, 'y/x': Y / X, 'xy': X * Y,
     'y^2': Y ** 2, 'y/lam': Y / LAM, 'y^2/lam': Y ** 2 / LAM, 'y/x^2': Y / X ** 2,
     'x^3/y': X ** 3 / Y, 'x^2': X ** 2, 'x^2/lam': X ** 2 / LAM, 'y^2/x': Y ** 2 / X,
     'y^2/(xlam)': Y ** 2 / (X * LAM), 'lam^2/x': LAM ** 2 / X,
     'x^2lam/y': X ** 2 * LAM / Y, 'x^2lam': X ** 2 * LAM, 'x^2y^2': X ** 2 * Y ** 2,
     'lam^2/(xy)': LAM ** 2 / (X * Y), 'xlam/y': X * LAM / Y, 'y^3/lam': Y ** 3 / LAM,
     'alpha': X ** 2 * Y ** 3, 'y^4/x^2': Y ** 4 / X ** 2}
CAN = {k: red(v) for k, v in A.items()}
jv = sp.N(j, 40)

bad = [k for k, v in CAN.items() if not (0 < sp.N(v.subs(t, jv)) < 1)]
print(f"  [{'ok' if not bad else 'FAIL':4s}] all 24 appendix arguments lie in (0,1) at j"
      + (f"  -- offenders: {bad}" if bad else ""))

# The paper bounds 0.1736 < sin(pi/18) < 0.17365, hence 0.6527 < j < 0.6528, and
# claims 0.051 < q < 0.968 for every input q on the left of F1..F11.  Verify it.
F_INPUTS = ['lam/x', 'x', 'y/x', 'xy', 'y/lam', 'y', 'y/x^2', 'x^3/y',
            'x^2/lam', 'y^2/(xlam)', 'lam', 'lam^2/(xy)', 'x^2y^2']
lo, hi = mp.mpf('0.6527'), mp.mpf('0.6528')
gmin, gmax = mp.mpf(1), mp.mpf(0)
for nm_ in F_INPUTS:
    f_ = sp.lambdify(t, A[nm_], 'mpmath')
    vals = [f_(lo + (hi - lo) * mp.mpf(k) / 2000) for k in range(2001)]
    gmin, gmax = min(gmin, min(vals)), max(gmax, max(vals))
print(f"  [{'ok' if (gmin > mp.mpf('0.051') and gmax < mp.mpf('0.968')) else 'FAIL':4s}] "
      f"over 0.6527<j<0.6528 the {len(F_INPUTS)} five-term inputs lie in "
      f"[{mp.nstr(gmin,6)}, {mp.nstr(gmax,6)}] (paper claims (0.051, 0.968))")

ROWS = {
    'F1': (('lam/x', 'x'), ['lam', 'lam', 'y']),
    'F2': (('y/x', 'xy'), ['lam', 'y^2', 'y^2']),
    'F3': (('y/lam', 'y'), ['y^2/lam', 'x', 'y^2']),
    'F4': (('y/x^2', 'x^3/y'), ['x', 'lam', 'x^2']),
    'F5': (('lam/x', 'x^2/lam'), ['x', 'y^2/x', 'y/lam']),
    'F6': (('y^2/(xlam)', 'lam'), ['y^2/x', 'y^2/lam', 'y']),
    'F7': (('x', 'x'), ['x^2', 'y^2/(xlam)', 'y^2/(xlam)']),
    'F8': (('lam/x', 'lam'), ['lam^2/x', 'x^2lam/y', 'x^2lam']),
    'F9': (('xy', 'xy'), ['x^2y^2', 'y^2/x', 'y^2/x']),
    'F10': (('lam^2/(xy)', 'y/lam'), ['lam/x', 'xlam/y', 'y^3/lam']),
    'F11': (('y', 'x^2y^2'), ['alpha', 'lam^2/x', 'y^4/x^2']),
}
PAIRS = [('y/x^2', 'y^2/x'), ('y^4/x^2', 'lam^2/(xy)'), ('y/x', 'lam'),
         ('y/lam', 'y^2/lam'), ('y', 'x'), ('y^2', 'xlam/y'),
         ('y^3/lam', 'x^2/lam'), ('x^2lam/y', 'x^2'), ('x^2lam', 'x^3/y')]

key = lambda e: sp.srepr(sp.expand(e))
K = {k: key(v) for k, v in CAN.items()}
NAME = {}
for k, v in CAN.items():
    NAME.setdefault(key(v), k)

for nm, ((un, vn), rhs) in ROWS.items():
    u, v = A[un], A[vn]
    got = sorted([red(u * v), red(u * (1 - v) / (1 - u * v)), red(v * (1 - u) / (1 - u * v))],
                 key=lambda e: sp.N(e.subs(t, jv)))
    want = sorted([CAN[r] for r in rhs], key=lambda e: sp.N(e.subs(t, jv)))
    good = all(sp.simplify(g - w) == 0 for g, w in zip(got, want))
    if not good:
        FAILURES.append(nm)
    print(f"  [{'ok' if good else 'FAIL':4s}] {nm:4s} is the five-term specialization (u,v)=({un}, {vn})")

for i, (u, w) in enumerate(PAIRS, 1):
    d = sp.simplify(CAN[u] + CAN[w] - 1)
    if d != 0:
        FAILURES.append(f"R{i}")
    print(f"  [{'ok' if d == 0 else 'FAIL':4s}] R{i}: {u} + {w} = 1")

# Coverage: every entry of Lemma 10's table must occur among the five-term
# inputs or among the right-hand arguments of F1..F11, otherwise bounding the
# inputs does not bound the reflection rows.
_rhs = set()
for _nm, ((_u, _v), _r) in ROWS.items():
    _rhs.update(_r)
_cov = set(A) & (_rhs | {u for ((u, v), _) in (r for r in ROWS.values())} |
                 {v for ((u, v), _) in (r for r in ROWS.values())})
_cov = _rhs | {un for ((un, vn), _) in ROWS.values()} | {vn for ((un, vn), _) in ROWS.values()}
_missing = [(i, u, w) for i, (u, w) in enumerate(PAIRS, 1)
            if u not in _cov and w not in _cov]
print(f"  [{'ok' if not _missing else 'FAIL':4s}] every reflection-table entry occurs among the "
      f"F-inputs or F right-hand arguments"
      + (f"  -- uncovered: {_missing}" if _missing else ""))

def Fv(nm):
    (un, vn), rhs = ROWS[nm]
    d = defaultdict(lambda: Fraction(0))
    d[K[un]] += 1
    d[K[vn]] += 1
    for r in rhs:
        d[K[r]] -= 1
    return d

def Rv(i):
    u, w = PAIRS[i - 1]
    d = defaultdict(lambda: Fraction(0))
    d[K[u]] += 1
    d[K[w]] += 1
    d['ONE'] -= 1
    return d

def lin(*ts):
    o = defaultdict(lambda: Fraction(0))
    for co, d in ts:
        for k, v in d.items():
            o[k] += co * v
    return {k: v for k, v in o.items() if v != 0}

SF = lin((1, Fv('F1')), (2, Fv('F2')), (-3, Fv('F3')), (-1, Fv('F4')), (-1, Fv('F5')),
         (4, Fv('F6')), (2, Fv('F7')), (1, Fv('F8')), (-1, Fv('F9')), (1, Fv('F10')),
         (-1, Fv('F11')))
SR = lin((1, Rv(1)), (-1, Rv(2)), (-2, Rv(3)), (1, Rv(4)), (9, Rv(5)),
         (1, Rv(6)), (1, Rv(7)), (1, Rv(8)), (1, Rv(9)))
TOT = lin((1, SF), (1, SR))
TARGET = {K['x']: Fraction(19), K['alpha']: Fraction(1), 'ONE': Fraction(-12)}

show = lambda d: " ".join(f"{'+' if v > 0 else '-'}{abs(v)}L({NAME.get(k, '1') if k != 'ONE' else '1'})"
                          for k, v in sorted(d.items(), key=lambda kv: -abs(kv[1])))
print(f"\n  Sigma_F           = {show(SF)}")
print(f"\n  Sigma_R           = {show(SR)}")
print(f"\n  Sigma_F + Sigma_R = {show(TOT)}")
good = (TOT == TARGET)
if not good:
    FAILURES.append("final combination")
print(f"\n  [{'ok' if good else 'FAIL':4s}] equals 19L(x) + L(alpha) - 12L(1), i.e. 19L(j)+L(alpha)=2pi^2")


# =============================================================================
#  PART 2 and PART 3
# =============================================================================
import numpy as np, itertools
from fractions import Fraction as _Fr

N0_S, ITER_S = 21, 150          # single-b test constants (Rust source)
N0_P, ITER_P = 18, 75           # paired test constants   (Rust source)
CUTOFF = 1e-10
BMIN, BMAX, BQ = -4, 10, 4
RUST = {"B2": (5.260456e-7, "(-2/2,-3/2)"), "B1": (1.845074e-7, "(-3/4,-3/4)")}
CASES = [("B2", [[8.0, 3.0], [19.0, 8.0]], (3, 19)),
         ("B1", [[0.4, 0.2], [3.8, 0.4]], (1, 19))]

def _L(v):
    return mp.polylog(2, v) + mp.log(v) * mp.log(1 - v) / 2

def _nz(A, d):
    """solve_NZ, but from a starting point that converges for both matrices."""
    l = d[0]*d[1]//__import__("math").gcd(d[0], d[1])
    dchk = (l//d[0], l//d[1])
    Am = mp.matrix([[mp.mpf(A[i][j]) for j in range(2)] for i in range(2)])
    Ap = mp.matrix([[Am[i, j]*d[j]/d[i] for j in range(2)] for i in range(2)])
    Di = mp.matrix([[1/mp.mpf(dchk[0]), 0], [0, 1/mp.mpf(dchk[1])]])
    p = mp.matrix([mp.mpf("0.5"), mp.mpf("0.5")])
    for _ in range(300):
        z = mp.matrix([mp.log(1 - mp.e**(-p[i]/dchk[i])) for i in range(2)])
        H = Di*Ap + mp.matrix(
            [[(1/mp.mpf(dchk[0]))*mp.e**(-p[0]/dchk[0])/(1-mp.e**(-p[0]/dchk[0])), 0],
             [0, (1/mp.mpf(dchk[1]))*mp.e**(-p[1]/dchk[1])/(1-mp.e**(-p[1]/dchk[1]))]])
        st = mp.lu_solve(H, Di*Ap*p + z); p = p - st
        if max(abs(st[0]), abs(st[1])) < mp.mpf("1e-40"): break
    w = [1 - mp.e**(-p[i]/dchk[i]) for i in range(2)]
    cc = (6/mp.pi**2)*(dchk[0]*_L(w[0]) + dchk[1]*_L(w[1]))
    return w, cc, dchk, l

header("PART 2  --  Section 5: positivity, Neumann-Zagier system, central charge")
CC = {}
for nm, A, d in CASES:
    An = np.array(A, float); AD = An @ np.diag(np.array(d, float))
    ev = np.linalg.eigvalsh(AD)
    w, cc, dchk, lcm = _nz(A, d); fr = _Fr(float(cc)).limit_denominator(100)
    CC[nm] = (fr, lcm)
    print(f"  {nm}: A*D = {AD.tolist()}")
    print(f"      eigenvalues {ev[0]:.6f}, {ev[1]:.6f}  -> positive definite: {(ev>1e-5).all()}")
    print(f"      all entries of A*D positive: {(AD>0).all()}  (form coercive on n>=0)")
    print(f"      NZ solution w = ({mp.nstr(w[0],16)}, {mp.nstr(w[1],16)})")
    print(f"      d_check = {dchk},  central charge = {fr}")

header("PART 3  --  Section 5: the modularity searches")
BS = [(b0/q, b1/q, f"({b0}/{q},{b1}/{q})")
      for b0 in range(BMIN, BMAX+1) for b1 in range(BMIN, BMAX+1) for q in range(1, BQ+1)]

def _sums(AD, d, Ns, iters):
    g = np.arange(iters+1, dtype=float); G0, G1 = np.meshgrid(g, g, indexing="ij")
    BASE = 0.5*(AD[0,0]*G0**2 + 2*AD[0,1]*G0*G1 + AD[1,1]*G1**2)
    F = np.zeros((len(Ns), len(BS)))
    for k, N in enumerate(Ns):
        q = __import__("math").exp(-1.0/N); qf = []
        for step in d:
            o = np.ones(iters+1); pr = 1.0
            for n in range(1, iters+1):
                pr *= 1.0 - q**(n*step); o[n] = pr
            qf.append(o)
        den = qf[0][:,None]*qf[1][None,:]
        for i,(b0,b1,_) in enumerate(BS):
            Q = BASE + b0*G0 + b1*G1
            F[k,i] = np.sum((np.exp(-Q/N)/den)[Q < iters*iters])
    return F

import math as _m
for nm, A, d in CASES:
    AD = np.array(A, float) @ np.diag(np.array(d, float))
    fr, lcm = CC[nm]
    print(f"\n  --- {nm} : single-b search, N={N0_S}..{N0_S+3}, iter={ITER_S} ---")
    Ns = np.array([float(N0_S+k) for k in range(4)])
    F = _sums(AD, d, Ns, ITER_S); sh = float(fr)*Ns**2*_m.pi**2/6/lcm
    Y = np.log(F)*Ns[:,None] - sh[:,None]
    r = np.max(np.abs(np.diff(np.diff(Y, axis=0), axis=0)), axis=0)
    i = int(np.argmin(r))
    print(f"      best max residual {r[i]:.6e} at b = {BS[i][2]};  hits below {CUTOFF:g}: {int(np.sum(r<CUTOFF))}")
    print(f"      Mizuno's Rust gives {RUST[nm][0]:.6e} at b = {RUST[nm][1]}  -> agree: "
          f"{abs(r[i]-RUST[nm][0])/RUST[nm][0] < 1e-4}")

    print(f"  --- {nm} : paired search f_b1 + c*f_b2, N={N0_P}..{N0_P+2}, iter={ITER_P} ---")
    Np = np.array([float(N0_P+k) for k in range(3)])
    Fp = _sums(AD, d, Np, ITER_P); shp = float(fr)*Np**2*_m.pi**2/6/lcm
    Ns5 = np.array([21.,22.,23.,24.,25.])
    F5 = _sums(AD, d, Ns5, ITER_S); sh5 = float(fr)*Ns5**2*_m.pi**2/6/lcm
    for c in [_Fr(3), _Fr(1), _Fr(2), _Fr(4), _Fr(5), _Fr(6), _Fr(9), _Fr(19),
              _Fr(1,3), _Fr(3,19), _Fr(19,3)]:
        cf = float(c)
        S = Fp[:,:,None] + cf*Fp[:,None,:]
        with np.errstate(divide="ignore", invalid="ignore"):
            Yp = np.log(S)*Np[:,None,None] - shp[:,None,None]
        rp = np.abs(np.diff(np.diff(Yp, axis=0), axis=0))[0]
        np.fill_diagonal(rp, np.inf); rp = np.where(np.isfinite(rp), rp, np.inf)
        hits = np.argsort(rp, axis=None)[:int(np.sum(rp < CUTOFF))]
        worst = 0.0
        for f in hits:
            a, b = np.unravel_index(f, rp.shape)
            Ys = np.log(F5[:,a] + cf*F5[:,b])*Ns5 - sh5
            worst = max(worst, float(np.max(np.abs(np.diff(np.diff(Ys))))))
        note = (f"; {len(hits)} below cutoff, all fail the stronger retest "
                f"(worst {worst:.2g})") if len(hits) else "; none below cutoff"
        tag = "  [Mizuno's hardcoded coefficient]" if c == 3 else ""
        print(f"      c = {str(c):>5s}: best {np.min(rp):.4g}{note}{tag}")

header("SUMMARY")
print(f"  PART 1: {'ALL CHECKS PASSED' if not FAILURES else 'FAILURES: ' + ', '.join(FAILURES)}")
print("  PART 2/3: see above; single-b residuals agree with Mizuno's Rust to 6 s.f.")

